Enhancing Mobile App Bug Reporting via Real-time Understanding of Reproduction Steps

One of the primary mechanisms by which developers receive feedback about in-field failures of software from users is through bug reports. Unfortunately, the quality of manually written bug reports can vary widely due to the effort required to include essential pieces of information, such as detailed reproduction steps (S2Rs). Despite the difficulty faced by reporters, few existing bug reporting systems attempt to offer automated assistance to users in crafting easily readable, and conveniently reproducible bug reports. To address the need for proactive bug reporting systems that actively aid the user in capturing crucial information, we introduce a novel bug reporting approach called EBug. EBug assists reporters in writing S2Rs for mobile applications by analyzing natural language information entered by reporters in real-time, and linking this data to information extracted via a combination of static and dynamic program analyses. As reporters write S2Rs, EBug is capable of automatically suggesting potential future steps using predictive models trained on realistic app usages. To evaluate EBug, we performed two user studies based on 20 failures from $11$ real-world apps. The empirical studies involved ten participants that submitted ten bug reports each and ten developers that reproduced the submitted bug reports. In the studies, we found that reporters were able to construct bug reports 31 faster with EBug as compared to the state-of-the-art bug reporting system used as a baseline. EBug's reports were also more reproducible with respect to the ones generated with the baseline. Furthermore, we compared EBug's prediction models to other predictive modeling approaches and found that, overall, the predictive models of our approach outperformed the baseline approaches. Our results are promising and demonstrate the potential benefits provided by proactively assistive bug reporting systems.

==> figures/generate_repro_graph.py <==
import matplotlib.pyplot as plt
import numpy as np
  
# create data
xEBug = [0,1,2,3,4,5,6,7,8,9,10]
yEBug = [0,17.5,42.5,62.5,77.5,82.5,90,90,92.5,92.5,92.5]

xFusion = [0,1,2,3,4,5,6,7,8,9,10]
yFusion = [0,2.5,20,30,52.5,62.5,65,67.5,70,75,77.5]

xOriginal = [0,1,2,3,4,5,6,7,8,9,10]
yOriginal = [0,20,35,50,50,60,65,65,70,70,75]

# plot lines
plt.plot(xEBug, yEBug, 'k-', label = "EBug")
plt.plot(xFusion, yFusion, 'k--', label = "Fusion")
plt.plot(xOriginal, yOriginal, 'k:', label = "Original")
plt.xlim(0,10)
plt.xticks(np.arange(0, 11, 1))
plt.ylim(0,100)
plt.ylabel('Percentage (%)')
plt.xlabel('Minutes')
plt.legend(framealpha=0.0)
plt.gcf().subplots_adjust(left=0.21)
plt.savefig('./repro_graph.pdf', bbox_inches='tight')
plt.show()
